Largevars: An R Package for Testing Large VARs for the Presence of Cointegration

Cointegration is a property of multivariate time series that determines whether its non-stationary, growing components have a stationary linear combination. Largevars R package conducts a cointegration test for high-dimensional vector autoregressions of order k based on the large N, T asymptotics of Bykhovskaya and Gorin (2022, 2025). The implemented test is a modification of the Johansen likelihood ratio test. In the absence of cointegration the test converges to the partial sum of the Airy_1 point process, an object arising in random matrix theory. The package and this article contain simulated quantiles of the first ten partial sums of the Airy_1 point process that are precise up to the first 3 digits. We also include two examples using Largevars: an empirical example on S&P100 stocks and a simulated VAR(2) example.

==> anc/Baby_output.txt <==
 airy_quants
   -3.9800   -9.1035  -15.5110  -23.1122  -31.8334  -41.6125  -52.3960  -64.1517  -76.8469  -90.4591
   -3.6965   -8.6112  -14.8429  -22.2863  -30.8626  -40.5073  -51.1660  -62.8000  -75.3768  -88.8708
   -3.5134   -8.2931  -14.4131  -21.7583  -30.2449  -39.8042  -50.3840  -61.9412  -74.4401  -87.8638
   -3.3749   -8.0541  -14.0885  -21.3592  -29.7759  -39.2721  -49.7918  -61.2910  -73.7371  -87.1056
   -3.2606   -7.8570  -13.8238  -21.0342  -29.3965  -38.8397  -49.3095  -60.7629  -73.1629  -86.4896
   -3.1630   -7.6891  -13.5970  -20.7579  -29.0726  -38.4727  -48.9007  -60.3137  -72.6769  -85.9665
   -3.0767   -7.5413  -13.3982  -20.5148  -28.7882  -38.1492  -48.5407  -59.9203  -72.2499  -85.5069
   -2.9990   -7.4092  -13.2202  -20.2954  -28.5329  -37.8591  -48.2190  -59.5668  -71.8667  -85.0946
   -2.9281   -7.2883  -13.0582  -20.0959  -28.3004  -37.5966  -47.9257  -59.2459  -71.5169  -84.7179
   -2.8624   -7.1760  -12.9086  -19.9124  -28.0858  -37.3527  -47.6562  -58.9488  -71.1965  -84.3719
   -2.8007   -7.0719  -12.7694  -19.7421  -27.8869  -37.1268  -47.4051  -58.6722  -70.8970  -84.0501
   -2.7428   -6.9743  -12.6381  -19.5817  -27.6990  -36.9135  -47.1702  -58.4149  -70.6163  -83.7478
   -2.6879   -6.8819  -12.5141  -19.4309  -27.5224  -36.7138  -46.9472  -58.1710  -70.3525  -83.4635
   -2.6358   -6.7943  -12.3968  -19.2862  -27.3547  -36.5237  -46.7350  -57.9397  -70.1010  -83.1934
   -2.5858   -6.7101  -12.2850  -19.1495  -27.1953  -36.3427  -46.5328  -57.7192  -69.8624  -82.9382
   -2.5379   -6.6300  -12.1784  -19.0190  -27.0423  -36.1700  -46.3403  -57.5074  -69.6339  -82.6917
   -2.4917   -6.5528  -12.0752  -18.8932  -26.8951  -36.0032  -46.1551  -57.3045  -69.4135  -82.4551
   -2.4470   -6.4787  -11.9760  -18.7718  -26.7536  -35.8434  -45.9770  -57.1087  -69.2012  -82.2259
   -2.4040   -6.4070  -11.8804  -18.6544  -26.6166  -35.6873  -45.8048  -56.9207  -68.9965  -82.0056
   -2.3622   -6.3369  -11.7873  -18.5409  -26.4837  -35.5370  -45.6379  -56.7385  -68.7989  -81.7915
   -2.3210   -6.2688  -11.6974  -18.4308  -26.3553  -35.3914  -45.4764  -56.5608  -68.6068  -81.5842
   -2.2812   -6.2026  -11.6095  -18.3230  -26.2305  -35.2499  -45.3182  -56.3881  -68.4193  -81.3830
   -2.2421   -6.1384  -11.5235  -18.2183  -26.1091  -35.1118  -45.1652  -56.2190  -68.2365  -81.1868
   -2.2040   -6.0753  -11.4399  -18.1166  -25.9895  -34.9756  -45.0146  -56.0548  -68.0579  -80.9960
   -2.1666   -6.0138  -11.3578  -18.0163  -25.8734  -34.8438  -44.8685  -55.8945  -67.8837  -80.8088
   -2.1299   -5.9530  -11.2776  -17.9191  -25.7589  -34.7143  -44.7245  -55.7383  -67.7134  -80.6256
   -2.0938   -5.8936  -11.1987  -17.8232  -25.6469  -34.5874  -44.5839  -55.5834  -67.5468  -80.4458
   -2.0584   -5.8353  -11.1211  -17.7289  -25.5365  -34.4629  -44.4440  -55.4317  -67.3830  -80.2693
   -2.0232   -5.7779  -11.0455  -17.6360  -25.4290  -34.3405  -44.3081  -55.2825  -67.2212  -80.0962
   -1.9884   -5.7212  -10.9704  -17.5447  -25.3226  -34.2199  -44.1747  -55.1350  -67.0621  -79.9262
   -1.9542   -5.6654  -10.8971  -17.4543  -25.2171  -34.1006  -44.0426  -54.9911  -66.9056  -79.7575
   -1.9204   -5.6103  -10.8244  -17.3656  -25.1132  -33.9837  -43.9128  -54.8488  -66.7510  -79.5910
   -1.8870   -5.5557  -10.7524  -17.2776  -25.0107  -33.8681  -43.7838  -54.7080  -66.5995  -79.4281
   -1.8538   -5.5021  -10.6810  -17.1909  -24.9095  -33.7541  -43.6569  -54.5691  -66.4494  -79.2665
   -1.8209   -5.4486  -10.6106  -17.1054  -24.8103  -33.6411  -43.5317  -54.4309  -66.3006  -79.1067
   -1.7882   -5.3955  -10.5408  -17.0201  -24.7115  -33.5291  -43.4080  -54.2955  -66.1527  -78.9483
   -1.7559   -5.3429  -10.4712  -16.9356  -24.6134  -33.4184  -43.2851  -54.1612  -66.0060  -78.7916
   -1.7237   -5.2911  -10.4023  -16.8521  -24.5164  -33.3082  -43.1631  -54.0273  -65.8611  -78.6359
   -1.6919   -5.2391  -10.3338  -16.7693  -24.4198  -33.1995  -43.0418  -53.8948  -65.7177  -78.4818
   -1.6601   -5.1877  -10.2660  -16.6869  -24.3243  -33.0915  -42.9218  -53.7630  -65.5750  -78.3285
   -1.6282   -5.1365  -10.1984  -16.6051  -24.2296  -32.9837  -42.8021  -53.6325  -65.4332  -78.1760
   -1.5965   -5.0857  -10.1314  -16.5235  -24.1351  -32.8761  -42.6834  -53.5022  -65.2923  -78.0250
   -1.5649   -5.0349  -10.0645  -16.4422  -24.0406  -32.7693  -42.5653  -53.3733  -65.1527  -77.8748
   -1.5335   -4.9847   -9.9975  -16.3616  -23.9465  -32.6634  -42.4471  -53.2445  -65.0133  -77.7244
   -1.5020   -4.9340   -9.9311  -16.2811  -23.8529  -32.5577  -42.3298  -53.1163  -64.8743  -77.5753
   -1.4707   -4.8840   -9.8648  -16.2007  -23.7596  -32.4523  -42.2128  -52.9883  -64.7362  -77.4263
   -1.4394   -4.8337   -9.7992  -16.1206  -23.6670  -32.3471  -42.0960  -52.8605  -64.5986  -77.2771
   -1.4079   -4.7832   -9.7334  -16.0402  -23.5738  -32.2424  -41.9795  -52.7330  -64.4603  -77.1290
   -1.3765   -4.7331   -9.6673  -15.9602  -23.4806  -32.1377  -41.8642  -52.6056  -64.3228  -76.9809
   -1.3449   -4.6827   -9.6015  -15.8802  -23.3876  -32.0330  -41.7474  -52.4784  -64.1844  -76.8333
   -1.3135   -4.6323   -9.5351  -15.7994  -23.2948  -31.9278  -41.6309  -52.3513  -64.0464  -76.6843
   -1.2819   -4.5821   -9.4691  -15.7192  -23.2011  -31.8222  -41.5149  -52.2241  -63.9084  -76.5360
   -1.2503   -4.5316   -9.4027  -15.6388  -23.1085  -31.7167  -41.3975  -52.0963  -63.7692  -76.3876
   -1.2184   -4.4808   -9.3362  -15.5582  -23.0150  -31.6110  -41.2802  -51.9679  -63.6309  -76.2381
   -1.1864   -4.4295   -9.2695  -15.4773  -22.9207  -31.5053  -41.1628  -51.8392  -63.4922  -76.0892
   -1.1541   -4.3787   -9.2027  -15.3961  -22.8262  -31.3993  -41.0451  -51.7101  -63.3525  -75.9390
   -1.1216   -4.3275   -9.1357  -15.3145  -22.7319  -31.2924  -40.9262  -51.5802  -63.2129  -75.7891
   -1.0891   -4.2759   -9.0679  -15.2329  -22.6371  -31.1852  -40.8078  -51.4508  -63.0710  -75.6383
   -1.0561   -4.2238   -9.0001  -15.1507  -22.5414  -31.0771  -40.6887  -51.3195  -62.9293  -75.4859
   -1.0230   -4.1713   -8.9316  -15.0681  -22.4458  -30.9693  -40.5684  -51.1881  -62.7861  -75.3322
   -0.9895   -4.1186   -8.8625  -14.9848  -22.3492  -30.8592  -40.4471  -51.0546  -62.6421  -75.1779
   -0.9558   -4.0656   -8.7931  -14.9006  -22.2516  -30.7491  -40.3248  -50.9213  -62.4981  -75.0224
   -0.9216   -4.0119   -8.7231  -14.8158  -22.1534  -30.6386  -40.2023  -50.7864  -62.3525  -74.8653
   -0.8869   -3.9576   -8.6523  -14.7306  -22.0538  -30.5266  -40.0784  -50.6510  -62.2050  -74.7082
   -0.8519   -3.9029   -8.5806  -14.6441  -21.9533  -30.4138  -39.9517  -50.5142  -62.0558  -74.5482
   -0.8165   -3.8475   -8.5082  -14.5566  -21.8522  -30.2994  -39.8247  -50.3760  -61.9054  -74.3871
   -0.7807   -3.7912   -8.4355  -14.4682  -21.7496  -30.1827  -39.6962  -50.2354  -61.7538  -74.2239
   -0.7440   -3.7343   -8.3611  -14.3782  -21.6456  -30.0654  -39.5663  -50.0930  -61.6012  -74.0588
   -0.7069   -3.6766   -8.2856  -14.2871  -21.5402  -29.9466  -39.4346  -49.9484  -61.4469  -73.8914
   -0.6691   -3.6180   -8.2097  -14.1952  -21.4336  -29.8260  -39.3007  -49.8023  -61.2891  -73.7214
   -0.6307   -3.5587   -8.1322  -14.1015  -21.3245  -29.7036  -39.1648  -49.6544  -61.1277  -73.5498
   -0.5917   -3.4980   -8.0531  -14.0066  -21.2138  -29.5791  -39.0267  -49.5027  -60.9653  -73.3751
   -0.5516   -3.4361   -7.9729  -13.9093  -21.1015  -29.4522  -38.8862  -49.3496  -60.7990  -73.1961
   -0.5106   -3.3730   -7.8908  -13.8103  -20.9873  -29.3231  -38.7430  -49.1939  -60.6294  -73.0161
   -0.4690   -3.3084   -7.8072  -13.7095  -20.8707  -29.1907  -38.5969  -49.0342  -60.4565  -72.8311
   -0.4262   -3.2425   -7.7216  -13.6065  -20.7513  -29.0553  -38.4476  -48.8713  -60.2807  -72.6416
   -0.3822   -3.1749   -7.6348  -13.5006  -20.6292  -28.9176  -38.2942  -48.7043  -60.0999  -72.4481
   -0.3371   -3.1060   -7.5448  -13.3924  -20.5040  -28.7760  -38.1372  -48.5335  -59.9145  -72.2496
   -0.2906   -3.0348   -7.4528  -13.2816  -20.3755  -28.6313  -37.9766  -48.3579  -59.7240  -72.0457
   -0.2426   -2.9612   -7.3581  -13.1671  -20.2434  -28.4822  -37.8115  -48.1766  -59.5290  -71.8356
   -0.1929   -2.8856   -7.2596  -13.0493  -20.1059  -28.3271  -37.6413  -47.9900  -59.3285  -71.6200
   -0.1414   -2.8073   -7.1579  -12.9271  -19.9648  -28.1683  -37.4645  -47.7966  -59.1196  -71.3972
   -0.0876   -2.7257   -7.0525  -12.8002  -19.8183  -28.0034  -37.2817  -47.5971  -58.9037  -71.1660
   -0.0317   -2.6411   -6.9428  -12.6686  -19.6657  -27.8322  -37.0916  -47.3893  -58.6790  -70.9241
    0.0264   -2.5525   -6.8283  -12.5316  -19.5074  -27.6528  -36.8933  -47.1730  -58.4447  -70.6736
    0.0879   -2.4601   -6.7087  -12.3873  -19.3404  -27.4655  -36.6864  -46.9470  -58.2007  -70.4095
    0.1524   -2.3624   -6.5833  -12.2374  -19.1660  -27.2692  -36.4694  -46.7098  -57.9439  -70.1359
    0.2206   -2.2594   -6.4498  -12.0781  -18.9810  -27.0622  -36.2408  -46.4591  -57.6737  -69.8473
    0.2938   -2.1498   -6.3090  -11.9087  -18.7862  -26.8415  -35.9975  -46.1944  -57.3879  -69.5391
    0.3720   -2.0331   -6.1586  -11.7274  -18.5774  -26.6070  -35.7370  -45.9113  -57.0822  -69.2101
    0.4570   -1.9070   -5.9955  -11.5320  -18.3529  -26.3538  -35.4586  -45.6062  -56.7526  -68.8573
    0.5495   -1.7695   -5.8183  -11.3177  -18.1076  -26.0788  -35.1547  -45.2744  -56.3908  -68.4713
    0.6523   -1.6168   -5.6235  -11.0839  -17.8378  -25.7749  -34.8189  -44.9090  -55.9984  -68.0477
    0.7680   -1.4471   -5.4054  -10.8236  -17.5357  -25.4357  -34.4442  -44.5007  -55.5566  -67.5728
    0.9003   -1.2517   -5.1570  -10.5248  -17.1899  -25.0473  -34.0185  -44.0346  -55.0546  -67.0342
    1.0575   -1.0207   -4.8646  -10.1737  -16.7860  -24.5923  -33.5144  -43.4878  -54.4594  -66.4009
    1.2528   -0.7339   -4.5017   -9.7399  -16.2885  -24.0345  -32.8966  -42.8131  -53.7336  -65.6190
    1.5173   -0.3554   -4.0163   -9.1631  -15.6239  -23.2876  -32.0708  -41.9151  -52.7671  -64.5811
    1.9417    0.2538   -3.2471   -8.2490  -14.5712  -22.1019  -30.7654  -40.4869  -51.2289  -62.9391
    6.6241    6.0564    3.9835    0.5088   -4.7426  -10.7801  -18.3727  -27.2555  -36.7949  -47.4407

    0.0036    0.0047    0.0088    0.0091    0.0080    0.0101    0.0111    0.0150    0.0216    0.0224
    0.0019    0.0025    0.0049    0.0074    0.0082    0.0099    0.0108    0.0158    0.0157    0.0166
    0.0010    0.0033    0.0060    0.0063    0.0094    0.0086    0.0105    0.0148    0.0152    0.0202
    0.0012    0.0040    0.0051    0.0062    0.0086    0.0093    0.0127    0.0157    0.0155    0.0142
    0.0007    0.0031    0.0050    0.0051    0.0078    0.0084    0.0115    0.0143    0.0135    0.0147
    0.0009    0.0027    0.0048    0.0057    0.0080    0.0103    0.0103    0.0125    0.0131    0.0130
    0.0012    0.0015    0.0039    0.0061    0.0070    0.0098    0.0100    0.0107    0.0118    0.0150
    0.0010    0.0020    0.0037    0.0053    0.0067    0.0082    0.0102    0.0096    0.0129    0.0148
    0.0010    0.0027    0.0043    0.0053    0.0064    0.0076    0.0096    0.0110    0.0137    0.0139
    0.0014    0.0032    0.0047    0.0052    0.0061    0.0080    0.0094    0.0116    0.0121    0.0145
    0.0014    0.0031    0.0050    0.0056    0.0055    0.0082    0.0094    0.0103    0.0120    0.0126
    0.0013    0.0031    0.0053    0.0053    0.0061    0.0076    0.0092    0.0090    0.0113    0.0116
    0.0011    0.0028    0.0050    0.0055    0.0067    0.0076    0.0084    0.0080    0.0098    0.0113
    0.0011    0.0027    0.0045    0.0057    0.0060    0.0071    0.0089    0.0082    0.0083    0.0099
    0.0013    0.0024    0.0038    0.0053    0.0065    0.0077    0.0076    0.0071    0.0084    0.0099
    0.0015    0.0022    0.0040    0.0047    0.0069    0.0074    0.0068    0.0083    0.0084    0.0085
    0.0017    0.0021    0.0039    0.0047    0.0067    0.0084    0.0066    0.0080    0.0082    0.0088
    0.0020    0.0017    0.0032    0.0044    0.0063    0.0080    0.0068    0.0078    0.0070    0.0077
    0.0018    0.0013    0.0033    0.0043    0.0064    0.0061    0.0067    0.0072    0.0071    0.0077
    0.0018    0.0014    0.0033    0.0041    0.0058    0.0063    0.0079    0.0075    0.0075    0.0071
    0.0018    0.0012    0.0029    0.0044    0.0058    0.0062    0.0078    0.0076    0.0073    0.0070
    0.0017    0.0014    0.0030    0.0040    0.0059    0.0067    0.0090    0.0075    0.0073    0.0070
    0.0015    0.0012    0.0030    0.0041    0.0061    0.0076    0.0087    0.0080    0.0080    0.0076
    0.0013    0.0014    0.0030    0.0042    0.0061    0.0066    0.0079    0.0085    0.0087    0.0079
    0.0011    0.0021    0.0027    0.0041    0.0058    0.0074    0.0075    0.0086    0.0090    0.0099
    0.0009    0.0023    0.0028    0.0040    0.0056    0.0071    0.0069    0.0081    0.0098    0.0100
    0.0008    0.0024    0.0031    0.0033    0.0055    0.0070    0.0070    0.0078    0.0091    0.0099
    0.0011    0.0023    0.0033    0.0032    0.0052    0.0062    0.0078    0.0075    0.0091    0.0099
    0.0011    0.0023    0.0032    0.0032    0.0046    0.0050    0.0076    0.0066    0.0091    0.0107
    0.0012    0.0020    0.0033    0.0027    0.0045    0.0053    0.0069    0.0068    0.0094    0.0114
    0.0014    0.0019    0.0033    0.0028    0.0045    0.0057    0.0070    0.0073    0.0088    0.0116
    0.0014    0.0019    0.0029    0.0028    0.0046    0.0060    0.0066    0.0077    0.0090    0.0113
    0.0016    0.0021    0.0027    0.0033    0.0051    0.0062    0.0064    0.0079    0.0099    0.0107
    0.0015    0.0023    0.0029    0.0031    0.0053    0.0064    0.0065    0.0073    0.0096    0.0100
    0.0016    0.0025    0.0028    0.0031    0.0051    0.0058    0.0064    0.0078    0.0101    0.0098
    0.0016    0.0025    0.0027    0.0032    0.0045    0.0051    0.0063    0.0074    0.0099    0.0099
    0.0016    0.0027    0.0028    0.0032    0.0049    0.0050    0.0061    0.0080    0.0094    0.0102
    0.0017    0.0026    0.0026    0.0029    0.0046    0.0045    0.0061    0.0077    0.0085    0.0097
    0.0015    0.0024    0.0025    0.0029    0.0044    0.0044    0.0059    0.0076    0.0084    0.0096
    0.0015    0.0023    0.0025    0.0030    0.0042    0.0043    0.0063    0.0079    0.0076    0.0087
    0.0015    0.0020    0.0025    0.0027    0.0039    0.0040    0.0061    0.0076    0.0069    0.0082
    0.0015    0.0020    0.0025    0.0032    0.0037    0.0043    0.0051    0.0074    0.0071    0.0083
    0.0014    0.0018    0.0022    0.0030    0.0039    0.0039    0.0051    0.0072    0.0067    0.0081
    0.0014    0.0019    0.0025    0.0028    0.0045    0.0039    0.0051    0.0065    0.0065    0.0081
    0.0015    0.0020    0.0026    0.0026    0.0043    0.0037    0.0053    0.0063    0.0070    0.0078
    0.0014    0.0018    0.0023    0.0026    0.0038    0.0040    0.0052    0.0061    0.0077    0.0071
    0.0015    0.0020    0.0021    0.0026    0.0038    0.0041    0.0050    0.0057    0.0068    0.0069
    0.0016    0.0020    0.0022    0.0028    0.0042    0.0047    0.0058    0.0057    0.0072    0.0072
    0.0017    0.0023    0.0024    0.0030    0.0042    0.0047    0.0051    0.0064    0.0066    0.0068
    0.0019    0.0024    0.0023    0.0028    0.0042    0.0048    0.0046    0.0062    0.0066    0.0078
    0.0019    0.0025    0.0024    0.0030    0.0040    0.0047    0.0049    0.0068    0.0066    0.0076
    0.0019    0.0023    0.0028    0.0029    0.0040    0.0048    0.0052    0.0065    0.0074    0.0072
    0.0018    0.0021    0.0028    0.0034    0.0044    0.0047    0.0054    0.0064    0.0072    0.0081
    0.0018    0.0019    0.0026    0.0032    0.0038    0.0047    0.0050    0.0064    0.0077    0.0082
    0.0018    0.0022    0.0029    0.0037    0.0037    0.0049    0.0058    0.0066    0.0072    0.0077
    0.0017    0.0022    0.0030    0.0036    0.0036    0.0046    0.0061    0.0061    0.0074    0.0077
    0.0016    0.0021    0.0030    0.0033    0.0035    0.0042    0.0062    0.0062    0.0074    0.0074
    0.0016    0.0023    0.0030    0.0035    0.0040    0.0047    0.0058    0.0068    0.0080    0.0075
    0.0015    0.0023    0.0026    0.0034    0.0041    0.0049    0.0064    0.0071    0.0085    0.0081
    0.0014    0.0023    0.0021    0.0032    0.0038    0.0048    0.0064    0.0070    0.0081    0.0081
    0.0013    0.0022    0.0026    0.0032    0.0038    0.0044    0.0059    0.0071    0.0076    0.0078
    0.0014    0.0021    0.0029    0.0031    0.0035    0.0042    0.0063    0.0070    0.0082    0.0089
    0.0014    0.0023    0.0032    0.0031    0.0032    0.0045    0.0057    0.0071    0.0076    0.0098
    0.0012    0.0021    0.0035    0.0032    0.0034    0.0050    0.0059    0.0073    0.0081    0.0099
    0.0013    0.0024    0.0038    0.0033    0.0035    0.0054    0.0062    0.0079    0.0086    0.0101
    0.0014    0.0026    0.0037    0.0034    0.0039    0.0050    0.0063    0.0077    0.0085    0.0109
    0.0016    0.0028    0.0036    0.0033    0.0044    0.0048    0.0069    0.0076    0.0095    0.0105
    0.0015    0.0030    0.0037    0.0036    0.0042    0.0052    0.0072    0.0077    0.0097    0.0100
    0.0015    0.0029    0.0035    0.0039    0.0045    0.0048    0.0067    0.0076    0.0098    0.0098
    0.0015    0.0031    0.0036    0.0042    0.0037    0.0049    0.0070    0.0072    0.0092    0.0092
    0.0018    0.0030    0.0038    0.0042    0.0040    0.0057    0.0070    0.0075    0.0092    0.0094
    0.0017    0.0029    0.0036    0.0039    0.0046    0.0054    0.0071    0.0080    0.0091    0.0092
    0.0017    0.0030    0.0035    0.0047    0.0045    0.0057    0.0069    0.0069    0.0089    0.0093
    0.0016    0.0025    0.0037    0.0043    0.0042    0.0059    0.0063    0.0065    0.0076    0.0084
    0.0017    0.0025    0.0032    0.0039    0.0048    0.0060    0.0055    0.0058    0.0068    0.0086
    0.0018    0.0024    0.0032    0.0040    0.0044    0.0052    0.0057    0.0064    0.0074    0.0087
    0.0019    0.0026    0.0034    0.0038    0.0043    0.0053    0.0053    0.0070    0.0074    0.0081
    0.0021    0.0025    0.0033    0.0040    0.0039    0.0052    0.0048    0.0063    0.0080    0.0079
    0.0021    0.0025    0.0035    0.0039    0.0038    0.0049    0.0051    0.0063    0.0078    0.0084
    0.0020    0.0024    0.0032    0.0039    0.0040    0.0047    0.0064    0.0068    0.0074    0.0081
    0.0020    0.0025    0.0033    0.0043    0.0039    0.0045    0.0067    0.0068    0.0082    0.0085
    0.0021    0.0025    0.0030    0.0044    0.0041    0.0051    0.0076    0.0073    0.0077    0.0087
    0.0022    0.0025    0.0029    0.0045    0.0058    0.0058    0.0079    0.0070    0.0077    0.0083
    0.0020    0.0023    0.0029    0.0049    0.0062    0.0070    0.0084    0.0072    0.0072    0.0078
    0.0019    0.0025    0.0034    0.0052    0.0059    0.0074    0.0081    0.0070    0.0065    0.0085
    0.0017    0.0027    0.0037    0.0051    0.0067    0.0074    0.0071    0.0081    0.0078    0.0086
    0.0017    0.0024    0.0039    0.0053    0.0068    0.0075    0.0066    0.0090    0.0082    0.0093
    0.0017    0.0025    0.0048    0.0054    0.0073    0.0075    0.0067    0.0093    0.0090    0.0097
    0.0019    0.0026    0.0050    0.0056    0.0076    0.0076    0.0066    0.0079    0.0079    0.0087
    0.0020    0.0024    0.0054    0.0062    0.0076    0.0068    0.0078    0.0080    0.0096    0.0096
    0.0020    0.0028    0.0058    0.0060    0.0069    0.0075    0.0075    0.0075    0.0100    0.0100
    0.0019    0.0024    0.0053    0.0059    0.0063    0.0067    0.0075    0.0074    0.0088    0.0118
    0.0028    0.0022    0.0039    0.0064    0.0056    0.0072    0.0066    0.0082    0.0090    0.0106
    0.0031    0.0021    0.0038    0.0064    0.0079    0.0068    0.0062    0.0082    0.0112    0.0113
    0.0036    0.0027    0.0030    0.0072    0.0056    0.0075    0.0081    0.0081    0.0115    0.0128
    0.0037    0.0033    0.0044    0.0086    0.0074    0.0075    0.0075    0.0092    0.0117    0.0129
    0.0048    0.0043    0.0060    0.0080    0.0105    0.0083    0.0100    0.0115    0.0148    0.0122
    0.0046    0.0064    0.0105    0.0086    0.0120    0.0152    0.0133    0.0142    0.0158    0.0157
    0.0075    0.0087    0.0136    0.0150    0.0167    0.0198    0.0221    0.0203    0.0283    0.0276
    0.7373    0.7220    0.5720    0.6334    0.6295    0.5515    0.6673    0.9045    1.3283    1.5581


==> anc/Cluster_output.txt <==
 airy_quants
   -3.8958   -8.9276  -15.2225   -22.6953  -31.2685   -40.8782   -51.4694   -63.0042   -75.4497   -88.7690
   -3.6146   -8.4363  -14.5556   -21.8743  -30.3012   -39.7787   -50.2486   -61.6674   -73.9957   -87.1991
   -3.4338   -8.1215  -14.1290   -21.3489  -29.6886   -39.0821   -49.4726   -60.8139   -73.0695   -86.2054
   -3.2954   -7.8820  -13.8074   -20.9537  -29.2263   -38.5560   -48.8852   -60.1694   -72.3723   -85.4557
   -3.1819   -7.6865  -13.5447   -20.6292  -28.8458   -38.1258   -48.4070   -59.6459   -71.8050   -84.8453
   -3.0844   -7.5194  -13.3189   -20.3545  -28.5253   -37.7601   -47.9997   -59.2001   -71.3197   -84.3248
   -2.9986   -7.3719  -13.1216   -20.1117  -28.2428   -37.4384   -47.6426   -58.8081   -70.8950   -83.8698
   -2.9209   -7.2402  -12.9440   -19.8952  -27.9890   -37.1493   -47.3223   -58.4572   -70.5158   -83.4606
   -2.8500   -7.1197  -12.7837   -19.6971  -27.7588   -36.8882   -47.0323   -58.1400   -70.1697   -83.0894
   -2.7843   -7.0090  -12.6348   -19.5151  -27.5443   -36.6465   -46.7632   -57.8445   -69.8513   -82.7461
   -2.7232   -6.9052  -12.4967   -19.3444  -27.3460   -36.4213   -46.5125   -57.5690   -69.5523   -82.4257
   -2.6654   -6.8075  -12.3662   -19.1843  -27.1601   -36.2110   -46.2781   -57.3118   -69.2734   -82.1272
   -2.6107   -6.7154  -12.2431   -19.0337  -26.9838   -36.0109   -46.0557   -57.0693   -69.0106   -81.8443
   -2.5586   -6.6277  -12.1267   -18.8914  -26.8165   -35.8211   -45.8448   -56.8392   -68.7625   -81.5763
   -2.5091   -6.5445  -12.0153   -18.7548  -26.6575   -35.6408   -45.6437   -56.6197   -68.5234   -81.3214
   -2.4612   -6.4646  -11.9085   -18.6248  -26.5057   -35.4686   -45.4523   -56.4090   -68.2957   -81.0767
   -2.4149   -6.3878  -11.8060   -18.5001  -26.3596   -35.3034   -45.2688   -56.2073   -68.0777   -80.8420
   -2.3703   -6.3137  -11.7066   -18.3803  -26.2187   -35.1438   -45.0915   -56.0129   -67.8668   -80.6155
   -2.3274   -6.2419  -11.6109   -18.2636  -26.0828   -34.9897   -44.9203   -55.8249   -67.6628   -80.3970
   -2.2853   -6.1723  -11.5188   -18.1507  -25.9509   -34.8410   -44.7553   -55.6433   -67.4650   -80.1850
   -2.2445   -6.1047  -11.4288   -18.0405  -25.8228   -34.6964   -44.5945   -55.4677   -67.2741   -79.9790
   -2.2047   -6.0385  -11.3413   -17.9330  -25.6984   -34.5555   -44.4384   -55.2967   -67.0886   -79.7792
   -2.1658   -5.9743  -11.2556   -17.8292  -25.5772   -34.4173   -44.2853   -55.1302   -66.9076   -79.5846
   -2.1276   -5.9114  -11.1723   -17.7274  -25.4589   -34.2833   -44.1367   -54.9660   -66.7315   -79.3961
   -2.0902   -5.8498  -11.0908   -17.6281  -25.3432   -34.1525   -43.9900   -54.8062   -66.5591   -79.2099
   -2.0535   -5.7891  -11.0105   -17.5306  -25.2296   -34.0241   -43.8469   -54.6498   -66.3903   -79.0278
   -2.0177   -5.7297  -10.9321   -17.4347  -25.1183   -33.8979   -43.7072   -54.4969   -66.2240   -78.8499
   -1.9818   -5.6714  -10.8548   -17.3406  -25.0086   -33.7731   -43.5692   -54.3463   -66.0605   -78.6759
   -1.9466   -5.6140  -10.7788   -17.2478  -24.9014   -33.6515   -43.4339   -54.1985   -65.8993   -78.5034
   -1.9120   -5.5574  -10.7042   -17.1570  -24.7954   -33.5314   -43.3009   -54.0521   -65.7418   -78.3335
   -1.8777   -5.5020  -10.6305   -17.0670  -24.6905   -33.4131   -43.1709   -53.9089   -65.5863   -78.1665
   -1.8441   -5.4469  -10.5576   -16.9788  -24.5871   -33.2965   -43.0414   -53.7670   -65.4328   -78.0024
   -1.8107   -5.3926  -10.4856   -16.8912  -24.4853   -33.1819   -42.9136   -53.6281   -65.2821   -77.8404
   -1.7777   -5.3389  -10.4147   -16.8044  -24.3847   -33.0676   -42.7873   -53.4897   -65.1328   -77.6792
   -1.7450   -5.2857  -10.3441   -16.7189  -24.2851   -32.9545   -42.6620   -53.3524   -64.9842   -77.5198
   -1.7127   -5.2329  -10.2745   -16.6342  -24.1861   -32.8431   -42.5383   -53.2179   -64.8375   -77.3626
   -1.6802   -5.1802  -10.2055   -16.5504  -24.0883   -32.7323   -42.4157   -53.0835   -64.6927   -77.2064
   -1.6481   -5.1282  -10.1370   -16.4671  -23.9911   -32.6227   -42.2942   -52.9507   -64.5484   -77.0525
   -1.6161   -5.0768  -10.0690   -16.3842  -23.8950   -32.5139   -42.1741   -52.8187   -64.4061   -76.8996
   -1.5843   -5.0253  -10.0012   -16.3019  -23.7996   -32.4066   -42.0538   -52.6875   -64.2647   -76.7483
   -1.5527   -4.9743   -9.9339   -16.2195  -23.7045   -32.2987   -41.9341   -52.5573   -64.1236   -76.5982
   -1.5211   -4.9233   -9.8668   -16.1382  -23.6104   -32.1924   -41.8153   -52.4282   -63.9842   -76.4474
   -1.4897   -4.8728   -9.8001   -16.0572  -23.5161   -32.0866   -41.6979   -52.2993   -63.8448   -76.2974
   -1.4584   -4.8223   -9.7340   -15.9763  -23.4226   -31.9812   -41.5805   -52.1714   -63.7064   -76.1488
   -1.4269   -4.7718   -9.6675   -15.8963  -23.3286   -31.8755   -41.4635   -52.0436   -63.5675   -76.0008
   -1.3956   -4.7216   -9.6016   -15.8163  -23.2357   -31.7700   -41.3475   -51.9156   -63.4299   -75.8533
   -1.3642   -4.6717   -9.5354   -15.7364  -23.1429   -31.6643   -41.2313   -51.7885   -63.2921   -75.7058
   -1.3328   -4.6217   -9.4694   -15.6567  -23.0498   -31.5592   -41.1152   -51.6615   -63.1546   -75.5585
   -1.3013   -4.5716   -9.4036   -15.5769  -22.9571   -31.4550   -40.9992   -51.5354   -63.0175   -75.4110
   -1.2699   -4.5214   -9.3376   -15.4973  -22.8649   -31.3507   -40.8831   -51.4081   -62.8803   -75.2638
   -1.2383   -4.4711   -9.2715   -15.4174  -22.7723   -31.2455   -40.7672   -51.2811   -62.7432   -75.1163
   -1.2066   -4.4207   -9.2054   -15.3372  -22.6800   -31.1406   -40.6513   -51.1547   -62.6061   -74.9684
   -1.1749   -4.3700   -9.1396   -15.2571  -22.5874   -31.0357   -40.5347   -51.0273   -62.4686   -74.8210
   -1.1432   -4.3196   -9.0729   -15.1768  -22.4944   -30.9306   -40.4183   -50.8998   -62.3307   -74.6726
   -1.1114   -4.2690   -9.0066   -15.0960  -22.4009   -30.8255   -40.3013   -50.7721   -62.1930   -74.5247
   -1.0792   -4.2177   -8.9398   -15.0149  -22.3077   -30.7195   -40.1840   -50.6434   -62.0538   -74.3770
   -1.0464   -4.1664   -8.8725   -14.9337  -22.2132   -30.6133   -40.0665   -50.5151   -61.9144   -74.2280
   -1.0138   -4.1145   -8.8048   -14.8520  -22.1181   -30.5064   -39.9479   -50.3859   -61.7742   -74.0778
   -0.9809   -4.0629   -8.7367   -14.7703  -22.0233   -30.3992   -39.8291   -50.2559   -61.6337   -73.9267
   -0.9478   -4.0107   -8.6683   -14.6879  -21.9275   -30.2913   -39.7089   -50.1246   -61.4924   -73.7750
   -0.9144   -3.9583   -8.5996   -14.6052  -21.8318   -30.1829   -39.5889   -49.9924   -61.3510   -73.6217
   -0.8805   -3.9052   -8.5305   -14.5213  -21.7343   -30.0734   -39.4677   -49.8599   -61.2069   -73.4683
   -0.8462   -3.8518   -8.4607   -14.4366  -21.6361   -29.9628   -39.3454   -49.7266   -61.0623   -73.3126
   -0.8116   -3.7972   -8.3900   -14.3513  -21.5374   -29.8511   -39.2215   -49.5924   -60.9166   -73.1561
   -0.7766   -3.7426   -8.3187   -14.2646  -21.4374   -29.7379   -39.0976   -49.4564   -60.7696   -72.9979
   -0.7411   -3.6871   -8.2465   -14.1770  -21.3360   -29.6240   -38.9711   -49.3189   -60.6206   -72.8387
   -0.7052   -3.6310   -8.1735   -14.0885  -21.2332   -29.5086   -38.8428   -49.1793   -60.4708   -72.6772
   -0.6687   -3.5739   -8.0996   -13.9990  -21.1294   -29.3916   -38.7136   -49.0374   -60.3185   -72.5133
   -0.6315   -3.5159   -8.0243   -13.9087  -21.0244   -29.2738   -38.5825   -48.8940   -60.1631   -72.3474
   -0.5936   -3.4571   -7.9481   -13.8168  -20.9181   -29.1539   -38.4491   -48.7486   -60.0058   -72.1778
   -0.5550   -3.3975   -7.8710   -13.7230  -20.8102   -29.0318   -38.3140   -48.6009   -59.8462   -72.0071
   -0.5160   -3.3369   -7.7923   -13.6275  -20.6999   -28.9074   -38.1764   -48.4512   -59.6835   -71.8325
   -0.4760   -3.2750   -7.7120   -13.5309  -20.5880   -28.7808   -38.0367   -48.2989   -59.5195   -71.6557
   -0.4355   -3.2116   -7.6302   -13.4326  -20.4742   -28.6526   -37.8952   -48.1435   -59.3502   -71.4758
   -0.3937   -3.1475   -7.5467   -13.3318  -20.3578   -28.5216   -37.7508   -47.9845   -59.1782   -71.2919
   -0.3509   -3.0816   -7.4612   -13.2293  -20.2387   -28.3880   -37.6026   -47.8224   -59.0027   -71.1055
   -0.3067   -3.0140   -7.3739   -13.1237  -20.1168   -28.2505   -37.4507   -47.6573   -58.8237   -70.9120
   -0.2615   -2.9448   -7.2844   -13.0155  -19.9920   -28.1100   -37.2951   -47.4874   -58.6400   -70.7152
   -0.2151   -2.8736   -7.1921   -12.9042  -19.8636   -27.9645   -37.1342   -47.3126   -58.4507   -70.5128
   -0.1670   -2.8004   -7.0973   -12.7898  -19.7312   -27.8154   -36.9687   -47.1320   -58.2560   -70.3050
   -0.1170   -2.7247   -6.9990   -12.6721  -19.5947   -27.6615   -36.7979   -46.9453   -58.0557   -70.0896
   -0.0653   -2.6462   -6.8977   -12.5505  -19.4537   -27.5030   -36.6224   -46.7528   -57.8493   -69.8673
   -0.0115   -2.5650   -6.7928   -12.4244  -19.3073   -27.3384   -36.4398   -46.5537   -57.6345   -69.6385
    0.0444   -2.4804   -6.6839   -12.2938  -19.1551   -27.1670   -36.2508   -46.3483   -57.4118   -69.4001
    0.1028   -2.3925   -6.5703   -12.1568  -18.9975   -26.9893   -36.0536   -46.1341   -57.1802   -69.1522
    0.1638   -2.3000   -6.4501   -12.0136  -18.8322   -26.8030   -35.8484   -45.9092   -56.9370   -68.8928
    0.2286   -2.2021   -6.3253   -11.8624  -18.6586   -26.6080   -35.6318   -45.6729   -56.6829   -68.6192
    0.2972   -2.0995   -6.1934   -11.7029  -18.4743   -26.4014   -35.4034   -45.4255   -56.4141   -68.3298
    0.3708   -1.9903   -6.0526   -11.5343  -18.2788   -26.1810   -35.1628   -45.1607   -56.1276   -68.0228
    0.4493   -1.8736   -5.9018   -11.3537  -18.0713   -25.9471   -34.9036   -44.8792   -55.8234   -67.6955
    0.5340   -1.7465   -5.7383   -11.1581  -17.8474   -25.6952   -34.6249   -44.5739   -55.4946   -67.3435
    0.6275   -1.6092   -5.5619   -10.9468  -17.6028   -25.4195   -34.3214   -44.2425   -55.1374   -66.9614
    0.7304   -1.4568   -5.3659   -10.7143  -17.3340   -25.1180   -33.9868   -43.8795   -54.7444   -66.5399
    0.8464   -1.2860   -5.1487   -10.4516  -17.0335   -24.7795   -33.6141   -43.4719   -54.3047   -66.0701
    0.9786   -1.0894   -4.8986   -10.1543  -16.6911   -24.3957   -33.1893   -43.0081   -53.8036   -65.5317
    1.1360   -0.8588   -4.6044    -9.8033  -16.2876   -23.9426   -32.6881   -42.4593   -53.2105   -64.8990
    1.3317   -0.5734   -4.2402    -9.3686  -15.7900   -23.3849   -32.0687   -41.7892   -52.4838   -64.1200
    1.5954   -0.1920   -3.7581    -8.7934  -15.1238   -22.6358   -31.2444   -40.8896   -51.5206   -63.0875
    2.0241    0.4175   -2.9879    -7.8739  -14.0701   -21.4549   -29.9460   -39.4719   -49.9871   -61.4466
    6.3080    6.6053    4.1763     0.5226   -4.0724   -10.1414   -17.6272   -26.0722   -35.8161   -46.2765


   0.00202   0.00398   0.00763   0.00862   0.01373   0.01103   0.01228   0.01504   0.01670   0.02177
   0.00214   0.00571   0.00621   0.00595   0.01015   0.01074   0.01512   0.01324   0.01427   0.01907
   0.00269   0.00416   0.00498   0.00565   0.00821   0.00836   0.01019   0.01039   0.01125   0.01249
   0.00287   0.00317   0.00568   0.00736   0.00875   0.00724   0.00586   0.00937   0.00909   0.01173
   0.00307   0.00307   0.00513   0.00863   0.00812   0.00661   0.00652   0.00809   0.00805   0.00968
   0.00274   0.00329   0.00572   0.00713   0.00841   0.00666   0.00674   0.00790   0.00987   0.01059
   0.00300   0.00420   0.00605   0.00623   0.00752   0.00746   0.00758   0.00900   0.00970   0.00942
   0.00262   0.00396   0.00599   0.00568   0.00745   0.00795   0.00788   0.00940   0.00821   0.01052
   0.00239   0.00387   0.00562   0.00514   0.00738   0.00671   0.00803   0.00833   0.00891   0.00998
   0.00231   0.00384   0.00441   0.00459   0.00683   0.00781   0.00723   0.00704   0.00827   0.00821
   0.00244   0.00325   0.00412   0.00481   0.00664   0.00808   0.00696   0.00774   0.00757   0.00887
   0.00209   0.00317   0.00439   0.00460   0.00575   0.00665   0.00745   0.00751   0.00795   0.00873
   0.00215   0.00293   0.00424   0.00422   0.00570   0.00609   0.00743   0.00714   0.00788   0.00745
   0.00215   0.00279   0.00356   0.00373   0.00471   0.00473   0.00698   0.00720   0.00674   0.00842
   0.00202   0.00221   0.00375   0.00445   0.00477   0.00523   0.00562   0.00758   0.00686   0.00765
   0.00187   0.00236   0.00300   0.00424   0.00467   0.00510   0.00493   0.00729   0.00700   0.00684
   0.00165   0.00255   0.00326   0.00461   0.00516   0.00488   0.00433   0.00776   0.00696   0.00647
   0.00157   0.00237   0.00292   0.00450   0.00548   0.00454   0.00501   0.00819   0.00696   0.00672
   0.00152   0.00256   0.00304   0.00474   0.00505   0.00495   0.00673   0.00700   0.00658   0.00586
   0.00126   0.00271   0.00336   0.00520   0.00539   0.00499   0.00630   0.00715   0.00710   0.00679
   0.00127   0.00273   0.00344   0.00511   0.00536   0.00502   0.00652   0.00685   0.00717   0.00759
   0.00129   0.00281   0.00337   0.00507   0.00510   0.00481   0.00650   0.00641   0.00638   0.00771
   0.00141   0.00279   0.00364   0.00437   0.00522   0.00490   0.00607   0.00680   0.00598   0.00786
   0.00153   0.00281   0.00368   0.00364   0.00501   0.00506   0.00523   0.00678   0.00709   0.00678
   0.00157   0.00291   0.00357   0.00437   0.00526   0.00519   0.00456   0.00661   0.00755   0.00642
   0.00152   0.00290   0.00304   0.00377   0.00453   0.00482   0.00506   0.00666   0.00727   0.00686
   0.00148   0.00248   0.00316   0.00385   0.00406   0.00524   0.00477   0.00615   0.00652   0.00667
   0.00147   0.00233   0.00294   0.00339   0.00409   0.00420   0.00450   0.00569   0.00517   0.00641
   0.00122   0.00235   0.00304   0.00351   0.00370   0.00399   0.00470   0.00551   0.00530   0.00634
   0.00117   0.00223   0.00317   0.00389   0.00375   0.00399   0.00467   0.00507   0.00527   0.00592
   0.00117   0.00218   0.00268   0.00362   0.00326   0.00332   0.00489   0.00460   0.00564   0.00638
   0.00141   0.00206   0.00253   0.00340   0.00293   0.00342   0.00419   0.00473   0.00599   0.00624
   0.00153   0.00184   0.00271   0.00332   0.00282   0.00394   0.00409   0.00412   0.00600   0.00638
   0.00148   0.00216   0.00284   0.00292   0.00313   0.00421   0.00425   0.00429   0.00623   0.00746
   0.00151   0.00183   0.00261   0.00283   0.00348   0.00401   0.00411   0.00471   0.00552   0.00805
   0.00149   0.00191   0.00259   0.00279   0.00316   0.00377   0.00418   0.00426   0.00520   0.00735
   0.00127   0.00193   0.00258   0.00288   0.00338   0.00430   0.00459   0.00460   0.00558   0.00735
   0.00127   0.00194   0.00274   0.00310   0.00367   0.00436   0.00485   0.00455   0.00550   0.00638
   0.00137   0.00213   0.00300   0.00286   0.00374   0.00391   0.00471   0.00478   0.00578   0.00641
   0.00116   0.00177   0.00270   0.00294   0.00361   0.00391   0.00496   0.00532   0.00602   0.00668
   0.00111   0.00147   0.00245   0.00288   0.00445   0.00385   0.00505   0.00575   0.00625   0.00694
   0.00105   0.00136   0.00244   0.00257   0.00439   0.00396   0.00438   0.00531   0.00617   0.00650
   0.00108   0.00150   0.00217   0.00318   0.00460   0.00424   0.00518   0.00530   0.00644   0.00591
   0.00124   0.00117   0.00178   0.00291   0.00461   0.00454   0.00516   0.00560   0.00560   0.00703
   0.00114   0.00107   0.00194   0.00298   0.00455   0.00441   0.00488   0.00534   0.00594   0.00686
   0.00116   0.00073   0.00168   0.00320   0.00411   0.00443   0.00481   0.00506   0.00586   0.00680
   0.00123   0.00090   0.00148   0.00299   0.00374   0.00440   0.00442   0.00483   0.00589   0.00621
   0.00115   0.00101   0.00154   0.00306   0.00359   0.00420   0.00426   0.00563   0.00551   0.00667
   0.00116   0.00105   0.00140   0.00273   0.00360   0.00417   0.00407   0.00537   0.00566   0.00722
   0.00113   0.00092   0.00176   0.00285   0.00368   0.00399   0.00490   0.00509   0.00559   0.00774
   0.00129   0.00110   0.00175   0.00309   0.00376   0.00457   0.00522   0.00546   0.00678   0.00761
   0.00145   0.00109   0.00165   0.00297   0.00362   0.00434   0.00569   0.00566   0.00654   0.00722
   0.00137   0.00104   0.00129   0.00295   0.00367   0.00417   0.00531   0.00574   0.00637   0.00758
   0.00131   0.00107   0.00142   0.00263   0.00335   0.00398   0.00508   0.00577   0.00576   0.00711
   0.00127   0.00110   0.00128   0.00235   0.00310   0.00360   0.00589   0.00593   0.00655   0.00615
   0.00126   0.00127   0.00152   0.00253   0.00300   0.00354   0.00546   0.00576   0.00654   0.00594
   0.00133   0.00127   0.00165   0.00268   0.00312   0.00357   0.00559   0.00650   0.00659   0.00501
   0.00154   0.00145   0.00180   0.00304   0.00314   0.00348   0.00564   0.00625   0.00666   0.00603
   0.00154   0.00182   0.00207   0.00260   0.00318   0.00337   0.00564   0.00637   0.00697   0.00579
   0.00148   0.00170   0.00214   0.00318   0.00268   0.00336   0.00556   0.00641   0.00723   0.00623
   0.00152   0.00205   0.00216   0.00239   0.00282   0.00397   0.00489   0.00630   0.00679   0.00610
   0.00149   0.00168   0.00219   0.00254   0.00301   0.00413   0.00447   0.00594   0.00650   0.00702
   0.00124   0.00165   0.00239   0.00213   0.00333   0.00376   0.00400   0.00535   0.00624   0.00698
   0.00121   0.00161   0.00228   0.00221   0.00311   0.00366   0.00456   0.00585   0.00641   0.00725
   0.00137   0.00152   0.00227   0.00197   0.00315   0.00381   0.00420   0.00531   0.00605   0.00706
   0.00116   0.00199   0.00252   0.00211   0.00328   0.00370   0.00397   0.00527   0.00585   0.00728
   0.00118   0.00177   0.00242   0.00204   0.00304   0.00378   0.00482   0.00504   0.00654   0.00601
   0.00119   0.00191   0.00252   0.00224   0.00279   0.00384   0.00487   0.00560   0.00677   0.00608
   0.00119   0.00180   0.00281   0.00239   0.00340   0.00401   0.00537   0.00588   0.00691   0.00595
   0.00120   0.00182   0.00291   0.00238   0.00313   0.00365   0.00532   0.00601   0.00629   0.00574
   0.00132   0.00153   0.00273   0.00222   0.00332   0.00399   0.00516   0.00579   0.00571   0.00550
   0.00133   0.00153   0.00255   0.00241   0.00270   0.00374   0.00449   0.00593   0.00578   0.00547
   0.00128   0.00168   0.00270   0.00260   0.00326   0.00362   0.00470   0.00649   0.00583   0.00555
   0.00135   0.00149   0.00280   0.00274   0.00270   0.00416   0.00478   0.00604   0.00725   0.00615
   0.00112   0.00196   0.00305   0.00254   0.00275   0.00404   0.00535   0.00594   0.00699   0.00581
   0.00119   0.00220   0.00266   0.00212   0.00291   0.00402   0.00509   0.00543   0.00668   0.00583
   0.00145   0.00234   0.00259   0.00275   0.00295   0.00395   0.00532   0.00559   0.00586   0.00636
   0.00147   0.00218   0.00221   0.00277   0.00346   0.00386   0.00543   0.00461   0.00585   0.00665
   0.00156   0.00210   0.00210   0.00312   0.00392   0.00451   0.00560   0.00549   0.00520   0.00616
   0.00177   0.00182   0.00229   0.00342   0.00441   0.00515   0.00628   0.00491   0.00567   0.00667
   0.00208   0.00197   0.00258   0.00324   0.00475   0.00543   0.00579   0.00576   0.00663   0.00668
   0.00186   0.00245   0.00258   0.00335   0.00521   0.00605   0.00574   0.00545   0.00633   0.00707
   0.00181   0.00247   0.00334   0.00472   0.00476   0.00570   0.00544   0.00595   0.00600   0.00804
   0.00193   0.00302   0.00359   0.00425   0.00510   0.00577   0.00482   0.00504   0.00655   0.00832
   0.00201   0.00329   0.00322   0.00387   0.00538   0.00534   0.00584   0.00650   0.00766   0.00805
   0.00234   0.00346   0.00282   0.00445   0.00592   0.00617   0.00665   0.00611   0.00901   0.00856
   0.00253   0.00362   0.00362   0.00478   0.00504   0.00574   0.00634   0.00766   0.00960   0.00974
   0.00241   0.00366   0.00406   0.00446   0.00578   0.00701   0.00730   0.00732   0.00917   0.01024
   0.00247   0.00406   0.00367   0.00381   0.00571   0.00742   0.00713   0.00903   0.00942   0.01050
   0.00223   0.00393   0.00441   0.00349   0.00572   0.00866   0.00812   0.00868   0.00985   0.01071
   0.00231   0.00368   0.00423   0.00432   0.00589   0.00920   0.00982   0.01005   0.01154   0.01177
   0.00247   0.00331   0.00388   0.00453   0.00626   0.00949   0.01195   0.01099   0.01218   0.01290
   0.00332   0.00326   0.00314   0.00603   0.00738   0.00878   0.01106   0.01450   0.01392   0.01551
   0.00383   0.00409   0.00449   0.00733   0.00651   0.00955   0.01082   0.01239   0.01502   0.01681
   0.00402   0.00324   0.00655   0.00766   0.00795   0.01039   0.00924   0.01241   0.01703   0.01988
   0.00395   0.00470   0.00611   0.00715   0.00919   0.00998   0.01153   0.01141   0.01457   0.01878
   0.00424   0.00547   0.00739   0.00662   0.00874   0.01151   0.01278   0.01370   0.01507   0.01610
   0.00549   0.00641   0.00854   0.00981   0.01137   0.01269   0.01220   0.01455   0.01898   0.01743
   0.00522   0.00928   0.01290   0.01668   0.01887   0.01570   0.01509   0.01865   0.01626   0.01947
   0.30632   0.62141   0.54479   0.77619   1.07196   1.24166   1.08763   0.93153   0.82520   0.85494



==> anc/Readme.txt <==
This Readme gives details on each of the files in this folder.

We used the `code_sim_cluster.m` MATLAB script to get the
simulations needed for the `Largevars` package and described in
Sections 2.3 and 5 of the text. The `code_sim_baby.m` script is a
scaled-down version of these simulations and is suitable for
running on a local machine.

Script `airy_quants.m` is used to process simulations (whichever
code produced them) into quantiles and corresponding standard
deviations. We put the outputs of this script into txt files for
reference and to check replicability. Running `code_sim_baby.m` and
then `airy_quants.m` should give output in `Baby_output.txt'.



1. code_sim_baby.m

This script simulates the largest eigenvalues of tridiagonal random
matrices. For each run, it performs `MC`*100 simulations, computes
partial sums of the Airy sequence from the eigenvalues, and saves
the results as .mat files to the output path set at the top of the
script.

We will use the simulated data in the `airy_quants.m` script
(below) to calculate the quantiles that are used in the `Largevars`
R package.

This code is the baby version of th e simulations we ran, using
only N=10^2 sized matrices. The original simulation used N=10^4
sized matrices.

The script requires the parallel computing toolbox in MATLAB.

Every stream of random numbers in each iteration of the simulation
is seeded so all results returned by this code are replicable.


2. code_sim_cluster.m

This script simulates the largest eigenvalues of tridiagonal random
matrices. For each run, it performs MC simulations, computes
partial sums of the Airy sequence from the eigenvalues, and saves
the results as .mat files to the output path set at the top of the
script.

Because the script uses matrices of size N = 10^4, computing
`MC`*100 eigenvalues locally for such matrices is prohibitively
slow, even with parallel processing of the simulation loop.

Therefore, this the code was run on Duke University's cluster in
batches:
	- 10 sessions (`sess_v` parameter)
	- Each session contains 10 subsessions (`session` parameter)
Thus, the full run consists of 100 subsessions.

We were using this subsessions-structure because a single session
with `MC`*10 iterations would have exceeded the cluster's runtime
limits. Running in smaller subsessions allowed us to stay within
those limits.

Before each launch on the cluster, set:
	- `sess_v` — the session number (1–10)
	- `session` — the subsession number (1–10)

For example, (sess_v = 1, session = 1) runs the very first
subsession out of 100. For a given `sess_v` value, run all
`session` values from 1 to 10. Each subsession is run as an
independent job (100 total launches).

We will use the simulated data in the `airy_quants.m` script
(below) to calculate the quantiles that are used in the `Largevars`
R package.

The script requires the parallel computing toolbox in MATLAB (to be
installed on the cluster's MATLAB).

Every stream of random numbers in each iteration of the simulation
is seeded so all results returned by this code are replicable.


3. airy_quants.m

This script takes the simulated partial sums data of the airy
sequence generated by `code_sim.m` (so 100 .mat files named
output_0 to output_99) and calculates the final quantiles for
Airy-1 to Airy-10.

Final quantiles are calculated by:
	1. pooling the 100 .mat files into groups of 10 .mat files to gather
	   `MC`*10 = 10^6 simulation results within each group,
	2. calculating quantiles on each of the 10 groups of data
	3. taking the 10-average of these quantiles

The standard deviations are calculated on the 10 sets of quantile
values.

The script returns the printout of the quantiles and the printout
of the standard deviations.


4. Baby_output.txt

The output from `airy_quants.m` using the simulation data generated
by `code_sim_baby.m`. The first table printout contains the final
quantiles and the second table printout contains the corresponding
standard deviations.


5. Cluster_output.txt

The output from `airy_quants.m` using the simulation data generated
by `code_sim_cluster.m`. The first table printout contains the
final quantiles and the second table printout contains the
corresponding standard deviations.


==> anc/airy_quants.m <==
%% Setup
% This script takes the simulated partial sums of the airy sequence generated
% by `code_sim.m` and calculates the final quantiles for Airy-1 to Airy-10
% using a 10-average. It also displays the standard error of these simulations.

%% Change directory to your preferred location
cd('/path/to/your/folder')


%% Configuration
numFiles = 100;                 % output_0 to output_99
batchSize = 10;                      % number of files to pool for one quantile calculation
numGroups = numFiles / batchSize;
quantTables = cell(1, numGroups);  % store quantile results for each batch
    
for g = 1:numGroups
    fileStart = (g-1)*batchSize;
    fileEnd = fileStart + batchSize - 1;
    dataGroup = [];  % will grow as we append

    for f = fileStart:fileEnd
        S = load(sprintf('output_%d.mat', f));
        dataGroup = [dataGroup; S.table];  % concatenate 10 subsessions into one
    end
    
    %% Calculate quantiles for 1_000_000 = 10 * MC airy sums from r=1 to r=10
    table = zeros(100,10);
    quant_vals = 0.01:0.01:1;
    for i=1:10
        table(:,i)=quantile(dataGroup(:,i),quant_vals);
    end

    quantTables{g} = table;

end

%% MAIN RESULT 1: FINAL QUANTILE TABLE

sumQuantiles = zeros(size(quantTables{1}));

for k = 1:numGroups
    sumQuantiles = sumQuantiles + quantTables{k};
end

avgTable = sumQuantiles / numGroups;
disp(avgTable)


%% MAIN RESULT 2: STANDARD DEVIATION ACROSS 10 AVERAGES

sumSquares = zeros(size(quantTables{1}));

for k = 1:numGroups
    diff = quantTables{k} - avgTable;
    sumSquares = sumSquares + diff.^2;
end

% Compute standard deviation matrix
stdTable = sqrt(sumSquares / (numGroups - 1));
disp(stdTable);


==> anc/code_sim_baby.m <==
%% Setup
% This script simulates the largest eigenvalues of tridiagonal random matrices.
% It performs `MC` number of simulations in each run, calculates and stores the
% partial sums of the airy sequence, and saves them into `.mat` files.

% NOTE: This is a mock example using N=10^2. The original simulation used N=10^4.

% This Matlab code requires the parallel computing toolbox.


%% Change output directory
cd('/path/to/your/folder')

%% Parameters
r = 10;              % Number of largest eigenvalues (Airy-1 to Airy-10)
N = 100;            % Matrix size (mock) we will calculate eigenvalues for
Nbig = 300;          % Matrix size we simulate initially
chi_par = linspace(Nbig-1, Nbig-N+1, N-1)'; % (N-1) evenly spaced points between (Nbig-1) and (Nbig-N+1): the chi-distr parameters we need
MC=100000;           % mumber of simulations in each session
eig_r=zeros(MC,r);   % initialize storage for eigenvalues
sessions=10;         % number of sessions. Within each `sess_v`, 10 subsessions


%% Local machine parallel process setup
c = parcluster('local');
disp(c.NumWorkers)
c.NumWorkers = 12; % modify according to machine capabilities
saveProfile(c);
pool = parpool('local', 12);


%% Simulations
for sess_v = 1:sessions
    for session = 1:10
       
        parfor m = 1:MC
            stream = RandStream.create('mrg32k3a','NumStreams', 100*MC, 'Seed', 0, 'StreamIndices',((sess_v-1)*10 + (session-1))*MC+m); %replicable random stream across all 10^7 rounds
            RandStream.setGlobalStream(stream); % sets stream within this iteration for the chi and normal distr. draws below
            D2=sqrt(chi2rnd(chi_par));
            M=sqrt(2)*diag(randn([N,1]))+diag(D2,1)+diag(D2,-1);
            eig_M=eig(M);
            eig_M=sort(eig_M,'descend');
            eig_r(m,:)=eig_M(1:r,1)';
            b=mod(m, 10000);
            if b == 0 % tracker just for the user running the code, can remove
               fprintf('sess_v = %d | session = %d | m = %d\n', sess_v, session, m);
            end
        
        end
        
        %% Compute airy sequence values from top eigenvalues
        airy= Nbig^(1/6)*(eig_r(:,:)-2*sqrt(Nbig));
        quantiles=zeros(MC,r);
        
        %% Compute partial sums from airy sequence
        for i=1:r
            quantiles(:,i)=sum(airy(:,1:i),2);
        end

        
        %% Save airy partial sums simulations
        table = quantiles;

        filename = sprintf('output_%d.mat', ((sess_v-1)*10 + (session-1))); % 0 to 99 numbers
        save(filename, 'table');


    end
end
delete(gcp('nocreate'));


==> anc/code_sim_cluster.m <==
%% Setup
% This script simulates the largest eigenvalues of tridiagonal random matrices.
% It performs `MC` number of simulations in each run, calculates and stores the
% partial sums of the airy sequence, and saves them into `.mat` files.

% NOTE: This code uses N = 10^4 matrices for calculating eigenvalues, which takes
% too long to run on a local machine. Therefore, this code was run in
% Duke University's cluster environment in BATCHES: 10 sessions (`sessions`
% parameter), each containing 10 subsessions (`session` parameter). (Ten
% subsessions will be pooled to calculate one set of quantiles from r=1 to r=10,
% the reason we ran the code for such subsessions was due to runtime in the cluster
% environment: 10*MC = (1 session) would have taken too long to run continuously.)

% To be respectful of cluster resources, each subsession was run on its
% own (meaning 100 launches of the code below in a cluster). So, before
% each launch on a cluster, you have to configure 2 parameters:
    % `session` (set to between 1 and 10) to set the subsession
    % `sess_v` (set to between 1 and 10) to set the session

    % For each value of `sess_v`, you will configure `session` to all values
    % between 1 and 10 once.

% Do not configure `sessions` parameter: that is a fixed value of 10.
% Use a bash script to launch this matlab code on your cluster.

% This Matlab code requires the parallel computing toolbox (on the Matlab
% that is installed in the cluster).

delete(gcp('nocreate'));

% With this configuration of parameters, we are running the very first
% iteration (session 1, subsession 1) out of a 100.

%% Configure to current run
sess_v = 1;
session=1;

%% Parameters
sessions=10;       % number of sessions. Within each of these (`sess_v`), 10 subsessions
r=10;              % Number of largest eigenvalues (Airy-1 to Airy-10)
N=10^4;            % Matrix size we will calculate eigenvalues for
Nbig=N^2;          % Matrix size we simulate initially
chi_par=linspace(Nbig-1, Nbig-N+1,N-1)'; % (N-1) evenly spaced points between (Nbig-1) and (Nbig-N+1): the chi-distr parameters we need       
MC=100000;         % mumber of simulations in each session
eig_r=zeros(MC,r); % initialize storage for eigenvalues

%% Simulations
parpool(60); % set acc. to resource availability in cluster

parfor m = 1:MC
   stream = RandStream.create('mrg32k3a','NumStreams', 10*sessions*MC, 'Seed', 0, 'StreamIndices',((sess_v-1)*10 + (session-1))*MC+m); %replicable random stream across all 10^7 rounds
   RandStream.setGlobalStream(stream); % sets stream within this iteration for the chi and normal distr. draws below
   D2=sqrt(chi2rnd(chi_par));
   M=sqrt(2)*diag(randn([N,1]))+diag(D2,1)+diag(D2,-1);
   eig_M=eig(M);
   eig_M=sort(eig_M,'descend');
   eig_r(m,:)=eig_M(1:r,1)';
   b=mod(m, 1000);
   if b == 0 % this is for you to track the progression of the code
      m
   end
end
delete(gcp);

%% Compute airy sequence values from top eigenvalues
airy= Nbig^(1/6)*(eig_r(:,:)-2*sqrt(Nbig));
quantiles=zeros(MC,r);

%% Compute partial sums from airy sequence
for i=1:r
    quantiles(:,i)=sum(airy(:,1:i),2);
end
        
table = quantiles;
        
filename = sprintf('output_%d.mat', ((sess_v-1)*10 + (session-1))); % 0 to 99 numbers
save(filename, 'table');
